What the Middleman Delivers: Answer Behavior, Tool Permissions, and Billed Usage in LLM API Relays

Third-party application programming interface (API) relays offer access to large language models (LLMs), often at lower prices. Users depend on these services for model quality, instruction compliance, and accurate billing. However, existing studies leave unclear whether relays meet these expectations together. We test 20 relays offering GPT-6 Astra and Claude Opus 5. First, we compare answers to knowledge questions with batch-matched official responses. In our first-round sample, the analysis flags 7/10 low-price and 2/10 same- or higher-price relays for behavioral differences. On retesting 35 pairs, seven gain or lose a flag under the original rules, and six under matched correction families. Because answer comparisons cannot reveal every delivery problem, we examine returned content and tool permissions. No injection is confirmed in 3,332 screened responses to a fixed, non-adversarial code and setup workload, yet four relays return tool calls despite instructions disabling them in the first round. Finally, to connect reported usage to actual costs, we compare input-token counts with official references and check balances. For identical requests, five relays report 4,200 to 60,000 more input tokens than the official API. Where balances are available (six services), charges follow reported usage at listed prices, including extra reported input tokens at one service. Our study shows that advertised models and prices are insufficient to judge relay reliability. It identifies unexplained billed token quantities and tool-permission violations as risks and shows why service evaluations need repeated measurements.

==> anc/README.txt <==
Supporting aggregate data for What the Middleman Delivers.

Anonymous aggregate results and sensitivity-check inputs. See data/review_checks_20261025/README.txt for scope and recomputation instructions. Original requests, responses and the complete question bank are not included.

Run python3 scripts/check_common_family.py from this anc directory (Python and SciPy required).


==> anc/data/C2_positive_control.csv <==
target_model,substitute,rate,replicates,confirmed,suspected,any_flag,mean_rd
claude-opus-5,claude-haiku-4-5,1.0,1000,1.0,0.0,1.0,0.9252239999999999
claude-opus-5,claude-haiku-4-5,0.5,1000,1.0,0.0,1.0,0.46208799999999994
claude-opus-5,claude-haiku-4-5,0.25,1000,0.777,0.223,1.0,0.23386400000000002
claude-opus-5,claude-haiku-4-5,0.1,1000,0.0,0.941,0.941,0.09166399999999997
claude-opus-5,(official vs official),0.0,1000,0.0,0.0,0.0,0.00018400000000000016
claude-opus-5,gpt-6-luna,1.0,1000,0.946,0.054,1.0,0.21836
claude-opus-5,gpt-6-luna,0.5,1000,0.0,0.995,0.995,0.10815999999999998
claude-opus-5,gpt-6-luna,0.25,1000,0.0,0.542,0.542,0.05428799999999999
claude-opus-5,gpt-6-luna,0.1,1000,0.0,0.021,0.021,0.02209600000000002
claude-opus-5,glm-4.5-flash,1.0,1000,1.0,0.0,1.0,0.952
claude-opus-5,glm-4.5-flash,0.5,1000,1.0,0.0,1.0,0.47637599999999997
claude-opus-5,glm-4.5-flash,0.25,1000,0.825,0.175,1.0,0.239448
claude-opus-5,glm-4.5-flash,0.1,1000,0.0,0.946,0.946,0.09459199999999998
gpt-6-astra,claude-haiku-4-5,1.0,1000,1.0,0.0,1.0,0.900504
gpt-6-astra,claude-haiku-4-5,0.5,1000,1.0,0.0,1.0,0.43795999999999996
gpt-6-astra,claude-haiku-4-5,0.25,1000,0.526,0.474,1.0,0.20598399999999997
gpt-6-astra,claude-haiku-4-5,0.1,1000,0.0,0.471,0.471,0.06731199999999996
gpt-6-astra,(official vs official),0.0,1000,0.0,0.0,0.0,-0.024408000000000023
gpt-6-astra,gpt-6-luna,1.0,1000,0.129,0.871,1.0,0.19502399999999995
gpt-6-astra,gpt-6-luna,0.5,1000,0.0,0.777,0.777,0.08457599999999997
gpt-6-astra,gpt-6-luna,0.25,1000,0.0,0.04,0.04,0.031423999999999966
gpt-6-astra,gpt-6-luna,0.1,1000,0.0,0.0,0.0,-0.0032320000000000066
gpt-6-astra,glm-4.5-flash,1.0,1000,1.0,0.0,1.0,0.9279999999999999
gpt-6-astra,glm-4.5-flash,0.5,1000,1.0,0.0,1.0,0.45088
gpt-6-astra,glm-4.5-flash,0.25,1000,0.624,0.376,1.0,0.21611199999999997
gpt-6-astra,glm-4.5-flash,0.1,1000,0.0,0.537,0.537,0.07199999999999995


==> anc/data/cohort_20261010/cell_verdicts.csv <==
relay_id,target_model,batch,tier,n_relay,rate_relay,rate_official,risk_difference,q_value,primary_miss,primary_exclude,sensitivity_miss,sensitivity_exclude,flagged_primary,flagged_all_four
Relay-2,claude-opus-5,1,same,125,0.976,0.992,0.016,0.808561,No evidence,No evidence,No evidence,No evidence,0,0
Relay-2,gpt-6-astra,1,same,125,0.992,0.968,-0.024,0.801557,No evidence,No evidence,No evidence,No evidence,0,0
Relay-5,claude-opus-5,1,same,122,0.9836,0.992,0.0084,0.808561,No evidence,No evidence,No evidence,No evidence,0,0
Relay-5,gpt-6-astra,1,same,125,0.976,0.968,-0.008,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-7,claude-opus-5,1,higher,125,0.96,0.992,0.032,0.554007,No evidence,No evidence,No evidence,No evidence,0,0
Relay-7,gpt-6-astra,1,higher,125,0.96,0.968,0.008,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-3,claude-opus-5,1,same,125,0.976,0.992,0.016,0.808561,No evidence,No evidence,No evidence,No evidence,0,0
Relay-3,gpt-6-astra,1,same,125,0.96,0.968,0.008,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-6,claude-opus-5,1,same,125,0.952,0.992,0.04,0.38912,No evidence,No evidence,No evidence,No evidence,0,0
Relay-6,gpt-6-astra,1,same,125,0.944,0.968,0.024,0.808561,No evidence,No evidence,No evidence,No evidence,0,0
Relay-4,claude-opus-5,1,low,125,0.912,0.992,0.08,0.0227124,Suspected,Suspected,Suspected,Suspected,1,1
Relay-1,claude-opus-5,1,low,125,0.704,0.992,0.288,1.8695e-10,Confirmed,Confirmed,Confirmed,Confirmed,1,1
Relay-1,gpt-6-astra,1,low,122,0.8033,0.968,0.1647,0.00022498,Suspected,Suspected,Suspected,Suspected,1,1
Relay-8,claude-opus-5,2,low,125,0.84,0.992,0.152,1.32248e-05,Suspected,Suspected,Suspected,Suspected,1,1
Relay-8,gpt-6-astra,2,low,125,0.808,0.992,0.184,8.0321e-07,Suspected,Suspected,Suspected,Suspected,1,1
Relay-19,claude-opus-5,2,low,123,0.9756,0.992,0.0164,0.367925,No evidence,No evidence,No evidence,No evidence,0,0
Relay-19,gpt-6-astra,2,low,125,0.936,0.992,0.056,0.0408258,Suspected,Suspected,Suspected,Suspected,1,1
Relay-20,claude-opus-5,2,low,115,0.4087,1.0,0.5913,1.43409e-26,Confirmed,Confirmed,Confirmed,Confirmed,1,1
Relay-20,gpt-6-astra,2,low,125,0.704,0.992,0.288,3.83488e-11,Confirmed,Confirmed,Confirmed,Confirmed,1,1
Relay-11,claude-opus-5,2,low,122,0.418,0.992,0.574,1.43409e-26,Confirmed,Confirmed,Confirmed,Confirmed,1,1
Relay-11,gpt-6-astra,2,low,125,0.744,0.992,0.248,1.84695e-09,Confirmed,Confirmed,Confirmed,Confirmed,1,1
Relay-10,claude-opus-5,3,same,125,0.776,0.968,0.192,2.3271e-05,Suspected,Suspected,Suspected,Suspected,1,1
Relay-9,claude-opus-5,3,same,125,0.952,0.968,0.016,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-12,claude-opus-5,3,low,125,0.944,0.968,0.024,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-12,gpt-6-astra,3,low,125,0.936,0.952,0.016,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-17,claude-opus-5,3,low,125,0.712,0.968,0.256,2.23547e-07,Confirmed,Confirmed,Confirmed,Confirmed,1,1
Relay-17,gpt-6-astra,3,low,125,0.712,0.952,0.24,2.21887e-06,Confirmed,Confirmed,Suspected,Suspected,1,1
Relay-15,claude-opus-5,3,low,120,0.9583,0.975,0.0167,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-15,gpt-6-astra,3,low,125,0.968,0.952,-0.016,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-14,claude-opus-5,3,same,125,0.88,0.968,0.088,0.0486838,Suspected,No evidence,No evidence,No evidence,1,0
Relay-14,gpt-6-astra,3,same,125,0.944,0.952,0.008,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-13,claude-opus-5,3,low,125,1.0,0.968,-0.032,0.317185,No evidence,No evidence,No evidence,No evidence,0,0
Relay-18,claude-opus-5,3,same,125,0.976,0.968,-0.008,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-18,gpt-6-astra,3,same,125,0.96,0.952,-0.008,1,No evidence,No evidence,No evidence,No evidence,0,0
Relay-16,claude-opus-5,3b,same,125,0.968,0.992,0.024,0.570645,No evidence,No evidence,No evidence,No evidence,0,0
Relay-16,gpt-6-astra,3b,same,125,0.936,0.96,0.024,0.570645,No evidence,No evidence,No evidence,No evidence,0,0


==> anc/data/cohort_20261010/injection_bound.json <==
{
 "relay_arm_B_responses_analysed": 1686,
 "confirmed_injections": 0,
 "rate_upper_95_one_sided_clopper_pearson": 0.00178
}

==> anc/data/cohort_20261010/relay_summary.csv <==
relay_id,batch,tier,cells,flagged_primary,flagged_all_four,A_primary,B
Relay-2,1,same,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-5,1,same,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,
Relay-7,1,higher,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-3,1,same,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-6,1,same,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-4,1,low,claude-opus-5,1,1,claude-opus-5=Suspected,claude-opus-5=No evidence
Relay-1,1,low,claude-opus-5;gpt-6-astra,1,1,claude-opus-5=Confirmed;gpt-6-astra=Suspected,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-8,2,low,claude-opus-5;gpt-6-astra,1,1,claude-opus-5=Suspected;gpt-6-astra=Suspected,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-19,2,low,claude-opus-5;gpt-6-astra,1,1,claude-opus-5=No evidence;gpt-6-astra=Suspected,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-20,2,low,claude-opus-5;gpt-6-astra,1,1,claude-opus-5=Confirmed;gpt-6-astra=Confirmed,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-11,2,low,claude-opus-5;gpt-6-astra,1,1,claude-opus-5=Confirmed;gpt-6-astra=Confirmed,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-10,3,same,claude-opus-5,1,1,claude-opus-5=Suspected,claude-opus-5=No evidence
Relay-9,3,same,claude-opus-5,0,0,claude-opus-5=No evidence,claude-opus-5=No evidence
Relay-12,3,low,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-17,3,low,claude-opus-5;gpt-6-astra,1,1,claude-opus-5=Confirmed;gpt-6-astra=Confirmed,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-15,3,low,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-14,3,same,claude-opus-5;gpt-6-astra,1,0,claude-opus-5=Suspected;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-13,3,low,claude-opus-5,0,0,claude-opus-5=No evidence,claude-opus-5=No evidence
Relay-18,3,same,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence
Relay-16,3b,same,claude-opus-5;gpt-6-astra,0,0,claude-opus-5=No evidence;gpt-6-astra=No evidence,claude-opus-5=No evidence;gpt-6-astra=No evidence


==> anc/data/cohort_20261010/request_fidelity.csv <==
relay_id,experiment,event,count,tool_names
Relay-10,B,tool call despite tool_choice none,1,noop
Relay-8,A,tool call with no tools sent,2,web_search
Relay-17,B,tool call despite tool_choice none,4,noop
Relay-4,B,tool call despite tool_choice none,1,noop
Relay-11,B,tool call despite tool_choice none,24,noop


==> anc/data/cohort_20261010/screening_cells.csv <==
relay_id,target_model,batch,n_relay,auto_flagged_relay,confirmed_relay,n_failed_calls,n_official,auto_flagged_official,confirmed_official,excess_rate
Relay-2,claude-opus-5,1,50,2,0,0,50,3,0,0.0
Relay-2,gpt-6-astra,1,50,0,0,0,50,0,0,0.0
Relay-7,claude-opus-5,1,50,1,0,0,50,3,0,0.0
Relay-7,gpt-6-astra,1,50,0,0,0,50,0,0,0.0
Relay-3,claude-opus-5,1,50,5,0,0,50,3,0,0.0
Relay-3,gpt-6-astra,1,50,0,0,0,50,0,0,0.0
Relay-6,claude-opus-5,1,50,5,0,0,50,3,0,0.0
Relay-6,gpt-6-astra,1,50,0,0,0,50,0,0,0.0
Relay-4,claude-opus-5,1,49,4,0,1,50,3,0,0.0
Relay-1,claude-opus-5,1,50,4,0,0,50,3,0,0.0
Relay-1,gpt-6-astra,1,47,0,0,3,50,0,0,0.0
Relay-8,claude-opus-5,2,50,3,0,0,50,6,0,0.0
Relay-8,gpt-6-astra,2,50,0,0,0,50,0,0,0.0
Relay-19,claude-opus-5,2,50,3,0,0,50,6,0,0.0
Relay-19,gpt-6-astra,2,50,0,0,0,50,0,0,0.0
Relay-20,claude-opus-5,2,50,3,0,0,50,6,0,0.0
Relay-20,gpt-6-astra,2,50,0,0,0,50,0,0,0.0
Relay-11,claude-opus-5,2,42,0,0,0,50,6,0,0.0
Relay-11,gpt-6-astra,2,50,0,0,0,50,0,0,0.0
Relay-10,claude-opus-5,3,50,1,0,0,50,4,0,0.0
Relay-9,claude-opus-5,3,50,2,0,0,50,4,0,0.0
Relay-12,claude-opus-5,3,50,2,0,0,50,4,0,0.0
Relay-12,gpt-6-astra,3,50,0,0,0,50,0,0,0.0
Relay-17,claude-opus-5,3,48,1,0,2,50,4,0,0.0
Relay-17,gpt-6-astra,3,50,0,0,0,50,0,0,0.0
Relay-15,claude-opus-5,3,50,6,0,0,50,4,0,0.0
Relay-15,gpt-6-astra,3,50,0,0,0,50,0,0,0.0
Relay-14,claude-opus-5,3,50,1,0,0,50,4,0,0.0
Relay-14,gpt-6-astra,3,50,0,0,0,50,0,0,0.0
Relay-13,claude-opus-5,3,50,1,0,0,50,4,0,0.0
Relay-18,claude-opus-5,3,50,1,0,0,50,4,0,0.0
Relay-18,gpt-6-astra,3,50,0,0,0,50,0,0,0.0
Relay-16,claude-opus-5,3b,50,3,0,0,50,3,0,0.0
Relay-16,gpt-6-astra,3b,50,0,0,0,50,0,0,0.0


==> anc/data/cohort_20261010/tier_tests.json <==
{
 "flagged_primary": {
  "low_flagged": "7/10",
  "same_or_higher_flagged": "2/10",
  "fisher_p_two_sided": 0.0698
 },
 "flagged_all_four": {
  "low_flagged": "7/10",
  "same_or_higher_flagged": "1/10",
  "fisher_p_two_sided": 0.0198
 }
}

==> anc/data/review_checks_20261025/README.txt <==
Checks added in response to the DA review, 25 October 2026

primary_counts.csv contains the saved primary-bank, refusal-as-miss hit counts
for 36 round-1 and 35 round-2 cells, anonymized as Relay-N. Original labels
retain the published batch-specific BH rules; counts are not new API data.

Run python3 scripts/check_common_family.py from the repository root (Python
and SciPy required). The script recalculates two-sided Fisher p-values and
BH q-values separately for each round on the same 35 retested cells. Its
output is common_family.csv. RD is calculated using exact fractions before
conversion to floating point so that an RD of exactly 0.20 stays on the
specified threshold. Seven original flag/no-flag transitions become six;
only R19 Astra in round 1 loses its flag (q=0.0893065224).

r11_billing_categories.csv aggregates the saved round-2 usage metadata using
the original billing script's inclusion rules, including recorded failed
attempts with metadata. Rates are USD per million tokens. Sum category tokens
times category rates, divided by 1,000,000. The two model totals sum to
1.20107395 USD; the saved account deduction is 1.2011 USD. These are reported
quantities, not independent evidence of actual upstream input.

prevalidation_coverage.csv counts valid non-automatic labels on each target's
25-question primary bank, restricting target rows to that target and including
the three substitute models. Matching uses question ID and case/whitespace
normalized answer text against the original adjudicated answer sheet. The
substitute-pool rows are subsets of the preceding rows, not extra samples.
Automatic scores are excluded. Across all 480 valid pre-validation labels,
174 match reviewed answers and 306 retain initial model labels. The saved
post-review label file changes none of those valid scores.

The common-family calculation is independently recomputable from this package.
The billing and coverage files are aggregates; verifying their extraction
still requires the privately retained response and annotation records.


==> anc/data/review_checks_20261025/common_family.csv <==
round,relay_id,target_model,risk_difference,p_value,original_label,common_q,common_label
1,Relay-1,claude-opus-5,0.288,1.4380797777512134e-11,Confirmed,1.2583198055323116e-10,Confirmed
1,Relay-1,gpt-6-astra,0.16472131147540983,3.46122492671616e-05,Suspected,0.00011012988403187781,Suspected
1,Relay-10,claude-opus-5,0.192,5.370241246017281e-06,Suspected,2.0884271512289426e-05,Suspected
1,Relay-11,claude-opus-5,0.5739672131147541,3.330586750924288e-27,Confirmed,6.274147941076859e-26,Confirmed
1,Relay-11,gpt-6-astra,0.248,9.234732674212574e-10,Confirmed,6.464312871948802e-09,Confirmed
1,Relay-12,claude-opus-5,0.024,0.5395438192286208,No evidence,0.8707575240232184,No evidence
1,Relay-12,gpt-6-astra,0.016,0.7844164695715801,No evidence,0.9467095322415622,No evidence
1,Relay-14,claude-opus-5,0.088,0.014979640563729682,Suspected,0.040329801517733764,Suspected
1,Relay-14,gpt-6-astra,0.008,1.0,No evidence,1.0,No evidence
1,Relay-15,claude-opus-5,0.016666666666666666,0.7218980054784776,No evidence,0.936052604019514,No evidence
1,Relay-15,gpt-6-astra,-0.016,0.7488420832156112,No evidence,0.936052604019514,No evidence
1,Relay-16,claude-opus-5,0.024,0.3699494333609743,No evidence,0.6814857982965316,No evidence
1,Relay-16,gpt-6-astra,0.024,0.5706445654492818,No evidence,0.8707575240232184,No evidence
1,Relay-17,claude-opus-5,0.256,1.7195956757721538e-08,Confirmed,1.0030974775337564e-07,Confirmed
1,Relay-17,gpt-6-astra,0.24,3.4136517275118657e-07,Confirmed,1.7068258637559329e-06,Confirmed
1,Relay-18,claude-opus-5,-0.008,1.0,No evidence,1.0,No evidence
1,Relay-18,gpt-6-astra,-0.008,1.0,No evidence,1.0,No evidence
1,Relay-19,claude-opus-5,0.016390243902439025,0.3679253077749318,No evidence,0.6814857982965316,No evidence
1,Relay-19,gpt-6-astra,0.056,0.03572260896293871,Suspected,0.08930652240734678,No evidence
1,Relay-2,claude-opus-5,0.016,0.6219696600165846,No evidence,0.8707575240232184,No evidence
1,Relay-2,gpt-6-astra,-0.024,0.3699494333609743,No evidence,0.6814857982965316,No evidence
1,Relay-20,claude-opus-5,0.591304347826087,3.585227394901062e-27,Confirmed,6.274147941076859e-26,Confirmed
1,Relay-20,gpt-6-astra,0.288,1.4380797777512134e-11,Confirmed,1.2583198055323116e-10,Confirmed
1,Relay-3,claude-opus-5,0.016,0.6219696600165846,No evidence,0.8707575240232184,No evidence
1,Relay-3,gpt-6-astra,0.008,1.0,No evidence,1.0,No evidence
1,Relay-4,claude-opus-5,0.08,0.005241319210921635,Suspected,0.015287181031854767,Suspected
1,Relay-5,claude-opus-5,0.00839344262295082,0.6189213317399637,No evidence,0.8707575240232184,No evidence
1,Relay-5,gpt-6-astra,-0.008,1.0,No evidence,1.0,No evidence
1,Relay-6,claude-opus-5,0.04,0.11972935118147547,No evidence,0.27936848609010945,No evidence
1,Relay-6,gpt-6-astra,0.024,0.5395438192286208,No evidence,0.8707575240232184,No evidence
1,Relay-7,claude-opus-5,0.032,0.2130797004426862,No evidence,0.4661118447183761,No evidence
1,Relay-7,gpt-6-astra,0.008,1.0,No evidence,1.0,No evidence
1,Relay-8,claude-opus-5,0.152,9.918633821551808e-06,Suspected,3.4715218375431326e-05,Suspected
1,Relay-8,gpt-6-astra,0.184,5.020060860629703e-07,Suspected,2.196276626525495e-06,Suspected
1,Relay-9,claude-opus-5,0.016,0.7488420832156112,No evidence,0.936052604019514,No evidence
2,Relay-1,claude-opus-5,0.264,2.9120627320354677e-09,Confirmed,1.6987032603540226e-08,Confirmed
2,Relay-1,gpt-6-astra,0.272,7.764091796457456e-11,Confirmed,9.058107095867031e-10,Confirmed
2,Relay-10,claude-opus-5,0.2,1.169710223993414e-06,Confirmed,4.093985783976949e-06,Confirmed
2,Relay-11,claude-opus-5,0.28,5.977981916232937e-10,Confirmed,5.23073417670382e-09,Confirmed
2,Relay-11,gpt-6-astra,0.224,1.0316387104046375e-08,Confirmed,5.1581935520231874e-08,Confirmed
2,Relay-12,claude-opus-5,0.208,5.696343637042906e-07,Confirmed,2.2152447477389077e-06,Confirmed
2,Relay-12,gpt-6-astra,0.056,0.03572260896293871,No evidence,0.09617625490021961,No evidence
2,Relay-14,claude-opus-5,0.0,1.0,No evidence,1.0,No evidence
2,Relay-14,gpt-6-astra,0.032,0.2130797004426862,No evidence,0.39251523765757984,No evidence
2,Relay-15,claude-opus-5,0.02646834477498093,0.28037038209599796,No evidence,0.4266505814504317,No evidence
2,Relay-15,gpt-6-astra,0.032,0.2130797004426862,No evidence,0.39251523765757984,No evidence
2,Relay-16,claude-opus-5,0.024,0.49975985169390363,No evidence,0.6727536465110242,No evidence
2,Relay-16,gpt-6-astra,0.056,0.03572260896293871,No evidence,0.09617625490021961,No evidence
2,Relay-17,claude-opus-5,0.248,1.3716596101490723e-08,Confirmed,6.001010794402191e-08,Confirmed
2,Relay-17,gpt-6-astra,0.032,0.2130797004426862,No evidence,0.39251523765757984,No evidence
2,Relay-18,claude-opus-5,-0.024,0.24698795180722893,No evidence,0.39293537787513694,No evidence
2,Relay-18,gpt-6-astra,0.04,0.11972935118147547,No evidence,0.2619079557094776,No evidence
2,Relay-19,claude-opus-5,-0.024,0.24698795180722893,No evidence,0.39293537787513694,No evidence
2,Relay-19,gpt-6-astra,0.0,1.0,No evidence,1.0,No evidence
2,Relay-2,claude-opus-5,0.024,0.49975985169390363,No evidence,0.6727536465110242,No evidence
2,Relay-2,gpt-6-astra,0.248,9.234732674212574e-10,Confirmed,6.464312871948802e-09,Confirmed
2,Relay-20,claude-opus-5,0.5826086956521739,1.3307250029464208e-24,Confirmed,4.6575375103124726e-23,Confirmed
2,Relay-20,gpt-6-astra,0.288,1.4380797777512134e-11,Confirmed,2.516639611064623e-10,Confirmed
2,Relay-3,claude-opus-5,-0.016,0.6219696600165846,No evidence,0.7506530379510503,No evidence
2,Relay-3,gpt-6-astra,0.016,0.6219696600165846,No evidence,0.7506530379510503,No evidence
2,Relay-4,claude-opus-5,0.056,0.08389388995758963,No evidence,0.20973472489397407,No evidence
2,Relay-5,claude-opus-5,0.04473684210526316,0.24370067253384198,No evidence,0.39293537787513694,No evidence
2,Relay-5,gpt-6-astra,0.024,0.3699494333609743,No evidence,0.5395095903180875,No evidence
2,Relay-6,claude-opus-5,-0.008,1.0,No evidence,1.0,No evidence
2,Relay-6,gpt-6-astra,0.04,0.11972935118147547,No evidence,0.2619079557094776,No evidence
2,Relay-7,claude-opus-5,0.0,1.0,No evidence,1.0,No evidence
2,Relay-7,gpt-6-astra,0.016,0.6219696600165846,No evidence,0.7506530379510503,No evidence
2,Relay-8,claude-opus-5,0.184,4.80334930426949e-06,Suspected,1.5283384149948375e-05,Suspected
2,Relay-8,gpt-6-astra,0.008,1.0,No evidence,1.0,No evidence
2,Relay-9,claude-opus-5,0.016,0.7220888064966132,No evidence,0.8424369409127155,No evidence


==> anc/data/review_checks_20261025/prevalidation_coverage.csv <==
target_model,scope,nonautomatic_labels,matched_reviewed_answers,initial_labels_retained
gpt-6-astra,primary_bank_target_and_substitutes,84,42,42
claude-opus-5,primary_bank_target_and_substitutes,84,49,35
gpt-6-astra,primary_bank_substitute_pools,63,23,40
claude-opus-5,primary_bank_substitute_pools,63,30,33


==> anc/data/review_checks_20261025/primary_counts.csv <==
round,relay_id,target_model,hits_relay,n_relay,hits_official,n_official,risk_difference,original_label
1,Relay-2,claude-opus-5,122,125,124,125,0.016,No evidence
1,Relay-2,gpt-6-astra,124,125,121,125,-0.024,No evidence
1,Relay-5,claude-opus-5,120,122,124,125,0.0084,No evidence
1,Relay-5,gpt-6-astra,122,125,121,125,-0.008,No evidence
1,Relay-7,claude-opus-5,120,125,124,125,0.032,No evidence
1,Relay-7,gpt-6-astra,120,125,121,125,0.008,No evidence
1,Relay-3,claude-opus-5,122,125,124,125,0.016,No evidence
1,Relay-3,gpt-6-astra,120,125,121,125,0.008,No evidence
1,Relay-6,claude-opus-5,119,125,124,125,0.04,No evidence
1,Relay-6,gpt-6-astra,118,125,121,125,0.024,No evidence
1,Relay-4,claude-opus-5,114,125,124,125,0.08,Suspected
1,Relay-1,claude-opus-5,88,125,124,125,0.288,Confirmed
1,Relay-1,gpt-6-astra,98,122,121,125,0.1647,Suspected
1,Relay-8,claude-opus-5,105,125,124,125,0.152,Suspected
1,Relay-8,gpt-6-astra,101,125,124,125,0.184,Suspected
1,Relay-19,claude-opus-5,120,123,124,125,0.0164,No evidence
1,Relay-19,gpt-6-astra,117,125,124,125,0.056,Suspected
1,Relay-20,claude-opus-5,47,115,115,115,0.5913,Confirmed
1,Relay-20,gpt-6-astra,88,125,124,125,0.288,Confirmed
1,Relay-11,claude-opus-5,51,122,124,125,0.574,Confirmed
1,Relay-11,gpt-6-astra,93,125,124,125,0.248,Confirmed
1,Relay-10,claude-opus-5,97,125,121,125,0.192,Suspected
1,Relay-9,claude-opus-5,119,125,121,125,0.016,No evidence
1,Relay-12,claude-opus-5,118,125,121,125,0.024,No evidence
1,Relay-12,gpt-6-astra,117,125,119,125,0.016,No evidence
1,Relay-17,claude-opus-5,89,125,121,125,0.256,Confirmed
1,Relay-17,gpt-6-astra,89,125,119,125,0.24,Confirmed
1,Relay-15,claude-opus-5,115,120,117,120,0.0167,No evidence
1,Relay-15,gpt-6-astra,121,125,119,125,-0.016,No evidence
1,Relay-14,claude-opus-5,110,125,121,125,0.088,Suspected
1,Relay-14,gpt-6-astra,118,125,119,125,0.008,No evidence
1,Relay-13,claude-opus-5,125,125,121,125,-0.032,No evidence
1,Relay-18,claude-opus-5,122,125,121,125,-0.008,No evidence
1,Relay-18,gpt-6-astra,120,125,119,125,-0.008,No evidence
1,Relay-16,claude-opus-5,121,125,124,125,0.024,No evidence
1,Relay-16,gpt-6-astra,117,125,120,125,0.024,No evidence
2,Relay-2,claude-opus-5,119,125,122,125,0.024,No evidence
2,Relay-2,gpt-6-astra,93,125,124,125,0.248,Confirmed
2,Relay-10,claude-opus-5,97,125,122,125,0.2,Confirmed
2,Relay-9,claude-opus-5,120,125,122,125,0.016,No evidence
2,Relay-5,claude-opus-5,71,76,93,95,0.0447,No evidence
2,Relay-5,gpt-6-astra,121,125,124,125,0.024,No evidence
2,Relay-7,claude-opus-5,122,125,122,125,0.0,No evidence
2,Relay-7,gpt-6-astra,122,125,124,125,0.016,No evidence
2,Relay-8,claude-opus-5,99,125,122,125,0.184,Suspected
2,Relay-8,gpt-6-astra,123,125,124,125,0.008,No evidence
2,Relay-19,claude-opus-5,125,125,122,125,-0.024,No evidence
2,Relay-19,gpt-6-astra,124,125,124,125,0.0,No evidence
2,Relay-20,claude-opus-5,46,115,113,115,0.5826,Confirmed
2,Relay-20,gpt-6-astra,88,125,124,125,0.288,Confirmed
2,Relay-3,claude-opus-5,124,125,122,125,-0.016,No evidence
2,Relay-3,gpt-6-astra,122,125,124,125,0.016,No evidence
2,Relay-16,claude-opus-5,119,125,122,125,0.024,No evidence
2,Relay-16,gpt-6-astra,117,125,124,125,0.056,No evidence
2,Relay-12,claude-opus-5,96,125,122,125,0.208,Confirmed
2,Relay-12,gpt-6-astra,117,125,124,125,0.056,No evidence
2,Relay-17,claude-opus-5,91,125,122,125,0.248,Confirmed
2,Relay-17,gpt-6-astra,120,125,124,125,0.032,No evidence
2,Relay-15,claude-opus-5,109,114,113,115,0.0265,No evidence
2,Relay-15,gpt-6-astra,120,125,124,125,0.032,No evidence
2,Relay-6,claude-opus-5,123,125,122,125,-0.008,No evidence
2,Relay-6,gpt-6-astra,119,125,124,125,0.04,No evidence
2,Relay-4,claude-opus-5,115,125,122,125,0.056,No evidence
2,Relay-1,claude-opus-5,89,125,122,125,0.264,Confirmed
2,Relay-1,gpt-6-astra,90,125,124,125,0.272,Confirmed
2,Relay-11,claude-opus-5,87,125,122,125,0.28,Confirmed
2,Relay-11,gpt-6-astra,96,125,124,125,0.224,Confirmed
2,Relay-14,claude-opus-5,122,125,122,125,0.0,No evidence
2,Relay-14,gpt-6-astra,120,125,124,125,0.032,No evidence
2,Relay-18,claude-opus-5,125,125,122,125,-0.024,No evidence
2,Relay-18,gpt-6-astra,119,125,124,125,0.04,No evidence


==> anc/data/review_checks_20261025/r11_billing_categories.csv <==
target_model,calls,ordinary_input,cache_read,cache_write,output,ordinary_rate_per_million,cache_read_rate_per_million,cache_write_rate_per_million,output_rate_per_million,calculated_cost_usd
gpt-6-astra,188,63575,756388,0,25011,1.50,0.15,1.875,7.50,0.39640320
claude-opus-5,185,180067,722046,0,78293,1.25,0.125,1.5625,6.25,0.80467075


==> anc/data/wave2_20261020/billing_check.csv <==
relay_id,calls_with_usage,balance_change_usd,cost_from_reported_usage_usd,ratio
Relay-19,370,3.595,3.595,1.0
Relay-3,370,3.7716,3.7715,1.0
Relay-12,413,3.2282,3.2282,1.0
Relay-17,370,3.1555,3.1555,1.0
Relay-4,185,1.0911,1.0911,1.0
Relay-11,373,1.2011,1.2011,1.0


==> anc/data/wave2_20261020/cells.csv <==
relay_id,target_model,tier,wave1_batch,w1_primary,w1_rd,w1_all_four,w2_n_relay,w2_primary,w2_rd,w2_q,w2_all_four,transition
Relay-8,claude-opus-5,low,2,Suspected,0.152,1,125,Suspected,0.184,1.52834e-05,1,flagged both waves
Relay-8,gpt-6-astra,low,2,Suspected,0.184,1,125,No evidence,0.008,1,0,no longer flagged
Relay-19,claude-opus-5,low,2,No evidence,0.0164,0,125,No evidence,-0.024,0.392935,0,no flag either wave
Relay-19,gpt-6-astra,low,2,Suspected,0.056,1,125,No evidence,0.0,1,0,no longer flagged
Relay-20,claude-opus-5,low,2,Confirmed,0.5913,1,115,Confirmed,0.5826,4.65754e-23,1,flagged both waves
Relay-20,gpt-6-astra,low,2,Confirmed,0.288,1,125,Confirmed,0.288,2.51664e-10,1,flagged both waves
Relay-12,claude-opus-5,low,3,No evidence,0.024,0,125,Confirmed,0.208,2.21524e-06,0,newly flagged
Relay-12,gpt-6-astra,low,3,No evidence,0.016,0,125,No evidence,0.056,0.0961763,0,no flag either wave
Relay-17,claude-opus-5,low,3,Confirmed,0.256,1,125,Confirmed,0.248,6.00101e-08,1,flagged both waves
Relay-17,gpt-6-astra,low,3,Confirmed,0.24,1,125,No evidence,0.032,0.392515,0,no longer flagged
Relay-15,claude-opus-5,low,3,No evidence,0.0167,0,114,No evidence,0.0265,0.426651,0,no flag either wave
Relay-15,gpt-6-astra,low,3,No evidence,-0.016,0,125,No evidence,0.032,0.392515,0,no flag either wave
Relay-4,claude-opus-5,low,1,Suspected,0.08,1,125,No evidence,0.056,0.209735,0,no longer flagged
Relay-1,claude-opus-5,low,1,Confirmed,0.288,1,125,Confirmed,0.264,1.6987e-08,1,flagged both waves
Relay-1,gpt-6-astra,low,1,Suspected,0.1647,1,125,Confirmed,0.272,9.05811e-10,1,flagged both waves
Relay-11,claude-opus-5,low,2,Confirmed,0.574,1,125,Confirmed,0.28,5.23073e-09,1,flagged both waves
Relay-11,gpt-6-astra,low,2,Confirmed,0.248,1,125,Confirmed,0.224,5.15819e-08,1,flagged both waves
Relay-13,claude-opus-5,low,3,No evidence,-0.032,0,,,,,,not measured in wave 2
Relay-2,claude-opus-5,same,1,No evidence,0.016,0,125,No evidence,0.024,0.672754,0,no flag either wave
Relay-2,gpt-6-astra,same,1,No evidence,-0.024,0,125,Confirmed,0.248,6.46431e-09,1,newly flagged
Relay-10,claude-opus-5,same,3,Suspected,0.192,1,125,Confirmed,0.2,4.09399e-06,1,flagged both waves
Relay-9,claude-opus-5,same,3,No evidence,0.016,0,125,No evidence,0.016,0.842437,0,no flag either wave
Relay-5,claude-opus-5,same,1,No evidence,0.0084,0,76,No evidence,0.0447,0.392935,0,no flag either wave
Relay-5,gpt-6-astra,same,1,No evidence,-0.008,0,125,No evidence,0.024,0.53951,0,no flag either wave
Relay-7,claude-opus-5,higher,1,No evidence,0.032,0,125,No evidence,0.0,1,0,no flag either wave
Relay-7,gpt-6-astra,higher,1,No evidence,0.008,0,125,No evidence,0.016,0.750653,0,no flag either wave
Relay-3,claude-opus-5,same,1,No evidence,0.016,0,125,No evidence,-0.016,0.750653,0,no flag either wave
Relay-3,gpt-6-astra,same,1,No evidence,0.008,0,125,No evidence,0.016,0.750653,0,no flag either wave
Relay-16,claude-opus-5,same,3b,No evidence,0.024,0,125,No evidence,0.024,0.672754,0,no flag either wave
Relay-16,gpt-6-astra,same,3b,No evidence,0.024,0,125,No evidence,0.056,0.0961763,0,no flag either wave
Relay-6,claude-opus-5,same,1,No evidence,0.04,0,125,No evidence,-0.008,1,0,no flag either wave
Relay-6,gpt-6-astra,same,1,No evidence,0.024,0,125,No evidence,0.04,0.261908,0,no flag either wave
Relay-14,claude-opus-5,same,3,Suspected,0.088,0,125,No evidence,0.0,1,0,no longer flagged
Relay-14,gpt-6-astra,same,3,No evidence,0.008,0,125,No evidence,0.032,0.392515,0,no flag either wave
Relay-18,claude-opus-5,same,3,No evidence,-0.008,0,125,No evidence,-0.024,0.392935,0,no flag either wave
Relay-18,gpt-6-astra,same,3,No evidence,-0.008,0,125,No evidence,0.04,0.261908,0,no flag either wave


==> anc/data/wave2_20261020/injection.json <==
{
 "wave2_relay_arm_B_responses": 1646,
 "wave2_confirmed": 0,
 "wave2_upper_95": 0.00182,
 "pooled_relay_arm_B_responses": 3332,
 "pooled_confirmed": 0,
 "pooled_upper_95": 0.0009
}

==> anc/data/wave2_20261020/model_field.csv <==
relay_id,target_model,returned_model,count,matches_request
Relay-2,claude-opus-5,claude-opus-5,185,1
Relay-2,gpt-6-astra,gpt-6-astra,185,1
OFFICIAL-claude-opus-5,claude-opus-5,claude-opus-5,185,1
OFFICIAL-gpt-6-astra,gpt-6-astra,gpt-6-astra,185,1
Relay-10,claude-opus-5,claude-opus-5,185,1
Relay-9,claude-opus-5,claude-opus-5,185,1
Relay-5,claude-opus-5,claude-opus-5,75,1
Relay-5,gpt-6-astra,gpt-6-astra-2026-09-03,135,0
Relay-7,claude-opus-5,claude-opus-5,185,1
Relay-7,gpt-6-astra,gpt-6-astra,185,1
Relay-8,claude-opus-5,claude-opus-5,185,1
Relay-8,gpt-6-astra,gpt-6-astra,185,1
Relay-19,claude-opus-5,claude-opus-5,185,1
Relay-19,gpt-6-astra,gpt-6-astra,185,1
Relay-20,claude-opus-5,claude-opus-5,185,1
Relay-20,gpt-6-astra,gpt-6-astra,185,1
Relay-3,claude-opus-5,claude-opus-5,185,1
Relay-3,gpt-6-astra,gpt-6-astra,185,1
Relay-16,claude-opus-5,claude-opus-5,185,1
Relay-16,gpt-6-astra,gpt-6-astra,185,1
Relay-12,claude-opus-5,claude-opus-5,185,1
Relay-12,gpt-6-astra,gpt-6-astra-2026-09-03,101,0
Relay-12,gpt-6-astra,gpt-6-astra,84,1
Relay-17,claude-opus-5,claude-opus-5,185,1
Relay-17,gpt-6-astra,gpt-6-astra,185,1
Relay-15,claude-opus-5,anthropic/claude-opus-5,185,1
Relay-15,gpt-6-astra,openai/gpt-6-astra,185,1
Relay-6,claude-opus-5,anthropic/claude-opus-5,185,1
Relay-6,gpt-6-astra,openai/gpt-6-astra,185,1
Relay-4,claude-opus-5,claude-opus-5,185,1
Relay-1,claude-opus-5,claude-opus-5,185,1
Relay-1,gpt-6-astra,gpt-6-astra,185,1
Relay-11,claude-opus-5,claude-opus-5,185,1
Relay-11,gpt-6-astra,gpt-6-astra,185,1
Relay-14,claude-opus-5,anthropic/claude-opus-5,185,1
Relay-14,gpt-6-astra,openai/gpt-6-astra,185,1
Relay-18,claude-opus-5,anthropic/claude-opus-5,185,1
Relay-18,gpt-6-astra,openai/gpt-6-astra,185,1


==> anc/data/wave2_20261020/prompt_tokens.csv <==
relay_id,target_model,experiment,n,median_diff_vs_official,min_diff,max_diff,median_cached
Relay-2,claude-opus-5,A,135,0,0,1,0
Relay-2,claude-opus-5,B,50,0.0,0.0,0.0,0.0
Relay-2,gpt-6-astra,A,135,0,0,19,0
Relay-2,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-10,claude-opus-5,A,135,59523,-331,97315,39176
Relay-10,claude-opus-5,B,50,8211.0,-317.0,82479.0,42.0
Relay-9,claude-opus-5,A,135,1,1,1,0
Relay-9,claude-opus-5,B,50,1.0,1.0,1.0,0.0
Relay-5,claude-opus-5,A,75,0,0,0,0
Relay-5,gpt-6-astra,A,135,0,0,0,0
Relay-7,claude-opus-5,A,135,0,0,0,0
Relay-7,claude-opus-5,B,50,0.0,0.0,0.0,0.0
Relay-7,gpt-6-astra,A,135,0,0,0,0
Relay-7,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-8,claude-opus-5,A,135,734,722,776,0
Relay-8,claude-opus-5,B,50,735.0,728.0,746.0,0.0
Relay-8,gpt-6-astra,A,135,4216,0,8289,4096
Relay-8,gpt-6-astra,B,50,4216.0,0.0,4216.0,4096.0
Relay-19,claude-opus-5,A,135,1,1,1,0
Relay-19,claude-opus-5,B,50,1.0,1.0,1.0,0.0
Relay-19,gpt-6-astra,A,135,0,0,0,0
Relay-19,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-20,claude-opus-5,A,135,-275,-290,-268,93
Relay-20,claude-opus-5,B,50,5419.0,-293.0,5450.0,5234.0
Relay-20,gpt-6-astra,A,135,4380,4380,4399,4224
Relay-20,gpt-6-astra,B,50,4216.0,0.0,4380.0,4096.0
Relay-3,claude-opus-5,A,135,1,1,1,0
Relay-3,claude-opus-5,B,50,1.0,1.0,1.0,0.0
Relay-3,gpt-6-astra,A,135,0,0,0,0
Relay-3,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-16,claude-opus-5,A,135,274,272,299,0
Relay-16,claude-opus-5,B,50,261.0,261.0,261.0,651.0
Relay-16,gpt-6-astra,A,135,0,0,0,0
Relay-16,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-12,claude-opus-5,A,135,1,0,1,0
Relay-12,claude-opus-5,B,50,1.0,0.0,1.0,0.0
Relay-12,gpt-6-astra,A,135,0,0,12645,0
Relay-12,gpt-6-astra,B,50,0.0,0.0,4216.0,0.0
Relay-17,claude-opus-5,A,135,-1,-9,333,0
Relay-17,claude-opus-5,B,50,-1.0,-6.0,324.0,0.0
Relay-17,gpt-6-astra,A,135,11,0,38396,0
Relay-17,gpt-6-astra,B,50,11.0,11.0,38377.0,0.0
Relay-15,claude-opus-5,A,135,-355,-355,-308,0
Relay-15,claude-opus-5,B,50,-355.0,-355.0,-355.0,0.0
Relay-15,gpt-6-astra,A,135,0,0,0,0
Relay-15,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-6,claude-opus-5,A,135,0,0,0,0
Relay-6,claude-opus-5,B,50,0.0,0.0,0.0,0.0
Relay-6,gpt-6-astra,A,135,0,0,0,0
Relay-6,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-4,claude-opus-5,A,135,-97,-116,191,0
Relay-4,claude-opus-5,B,50,-98.0,-117.0,189.0,0.0
Relay-1,claude-opus-5,A,135,-2,-9,11,0
Relay-1,claude-opus-5,B,50,-2.0,-7.0,6.0,0.0
Relay-1,gpt-6-astra,A,135,4380,4380,4399,4224
Relay-1,gpt-6-astra,B,50,4380.0,4380.0,4380.0,4224.0
Relay-11,claude-opus-5,A,135,100,98,12889,0
Relay-11,claude-opus-5,B,50,10619.0,10093.0,13503.0,9669.0
Relay-11,gpt-6-astra,A,135,4382,2,4399,4224
Relay-11,gpt-6-astra,B,50,4382.0,1.0,12658.0,4224.0
Relay-14,claude-opus-5,A,135,0,0,0,0
Relay-14,claude-opus-5,B,50,0.0,0.0,0.0,0.0
Relay-14,gpt-6-astra,A,135,0,0,0,0
Relay-14,gpt-6-astra,B,50,0.0,0.0,0.0,0.0
Relay-18,claude-opus-5,A,135,0,0,0,0
Relay-18,claude-opus-5,B,50,0.0,0.0,0.0,0.0
Relay-18,gpt-6-astra,A,135,0,0,0,0
Relay-18,gpt-6-astra,B,50,0.0,0.0,0.0,0.0


==> anc/data/wave2_20261020/tier_tests.json <==
{
 "wave2_flagged_primary": {
  "low_flagged": "6/9",
  "same_or_higher_flagged": "2/10",
  "fisher_p_two_sided": 0.0698
 },
 "wave2_flagged_all_four": {
  "low_flagged": "5/9",
  "same_or_higher_flagged": "2/10",
  "fisher_p_two_sided": 0.1698
 },
 "cell_transitions_primary": {
  "flagged both waves": 9,
  "no longer flagged": 5,
  "no flag either wave": 19,
  "newly flagged": 2,
  "not measured in wave 2": 1
 }
}

==> anc/scripts/check_common_family.py <==
"""Recompute the post-hoc common-family comparison from anonymous hit counts.

Run from any directory with Python and SciPy. No API access is required.
The original batch-family classifications remain the primary results.
"""
import csv
from fractions import Fraction
from pathlib import Path

from scipy.stats import false_discovery_control, fisher_exact

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data/review_checks_20261025"


def label(q, rd):
    if q < 0.05 and abs(rd) >= 0.20:
        return "Confirmed"
    if q < 0.05 or (q < 0.15 and abs(rd) >= 0.20):
        return "Suspected"
    return "No evidence"


def main():
    with (DATA / "primary_counts.csv").open(newline="") as stream:
        rows = list(csv.DictReader(stream))
    waves = [{(r["relay_id"], r["target_model"]): r for r in rows
              if r["round"] == str(w)} for w in (1, 2)]
    keys = sorted(waves[0].keys() & waves[1].keys())
    assert len(keys) == 35
    output = []
    for wave, cells in enumerate(waves, 1):
        records = []
        for key in keys:
            r = cells[key]
            hr, nr, ho, no = (int(r[k]) for k in
                              ("hits_relay", "n_relay", "hits_official", "n_official"))
            p = fisher_exact([[hr, nr - hr], [ho, no - ho]]).pvalue
            rd = float(Fraction(ho, no) - Fraction(hr, nr))
            assert abs(rd - float(r["risk_difference"])) < 0.00011
            records.append(dict(round=wave, relay_id=key[0], target_model=key[1],
                                risk_difference=rd, p_value=p,
                                original_label=r["original_label"]))
        for r, q in zip(records, false_discovery_control([r["p_value"] for r in records])):
            r.update(common_q=float(q), common_label=label(q, r["risk_difference"]))
        output.extend(records)
    with (DATA / "common_family.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=output[0])
        writer.writeheader()
        writer.writerows(output)
    for field in ("original_label", "common_label"):
        transitions = sum((a[field] == "No evidence") != (b[field] == "No evidence")
                          for a, b in zip(output[:35], output[35:]))
        print(f"{field}: {transitions}/35 gain or lose a flag")


if __name__ == "__main__":
    main()

